Machine-Learning Potentials Predict Orientation- and Mode-Dependent Fracture in Refractory Diborides

Fracture toughness ($K_\mathrm{Ic}$) and fracture strength ($\sigma_\mathrm{f}$) are key criteria in the selection and design of reliable ceramics. However, their experimental characterization remains challenging -- especially for ceramic thin films, where size and interfacial effects hinder accurate and reproducible measurements. Here, machine-learning interatomic potentials (MLIPs) trained on \textit{ab initio} datasets of single crystal models deformed up to fracture are used to characterize transgranular cleavage in pre-cracked ceramic diboride TMB$_2$ (TM = Ti, Zr, Hf) lattices through stress intensity factor ($K$)-controlled loading. Mode-I simulations performed across distinct crack geometries show that fracture is primarily driven by straight crack extension along the original plane. The corresponding macroscale fracture-initiation properties ($K_\mathrm{Ic} \approx 1.7$-2.9 MPa$\cdot\sqrt{\text{m}}$, $\sigma_\mathrm{f} \approx 1.6$-2.4 GPa) are extrapolated using established scaling laws. Considering TiB$_2$ as a representative system, additional simulations explore loading conditions ranging from pure Mode-I (opening) to Mode-II (sliding). TiB$_2$ models containing prismatic cracks exhibit their lowest fracture resistance under mixed-mode conditions, where the crack deflects onto pyramidal planes--as confirmed by nanoindentation tests on TiB$_2$(0001) thin films. This study establishes $K$-controlled, MLIP-based simulations as predictive tools for orientation- and mode-dependent fracture in ceramics. The approach is readily extendable to finite temperatures for evaluating fracture behavior under conditions relevant to refractory applications.

==> acrotex/aeb.js <==
/*
    AEB Import FDF Methods

    Copyright (C) 2006--2016 AcroTeX.Net
    D. P. Story
    http://www.acrotex.net

    Version 1.0
*/
if ( typeof aebTrustedFunctions == "undefined") {
    aebTrustedFunctions = app.trustedFunction( function ( doc, oFunction, oArgs )
    {
        app.beginPriv();
            var retn = oFunction( oArgs, doc )
        app.endPriv();
        return retn;
    });
}
aebImportAnFDF = app.trustPropagatorFunction( function ( oArgs, doc )
{
    app.beginPriv();
        doc.importAnFDF(oArgs);
    app.endPriv();
});

